$k$-Schur functions and affine Schubert calculus

This book is an exposition of the current state of research of affine Schubert calculus and $k$-Schur functions. This text is based on a series of lectures given at a workshop titled "Affine Schubert Calculus" that took place in July 2010 at the Fields Institute in Toronto, Ontario. The story of this research is told in three parts: 1. Primer on $k$-Schur Functions 2. Stanley symmetric functions and Peterson algebras 3. Affine Schubert calculus

==> kschurnotes/affineinsertion.py <==
# trac 11742
def affine_grassmannian_to_core( w ):
    """
    w is an element of the affine_grassmannian of type [A,k,1]
    output is a k+1 core
    """
    if not w.is_affine_grassmannian() or not w.parent().cartan_type().letter == 'A':
        print "Error! this only works on type 'A' affine Grassmannian elements"
        return []
    out = Partition([])
    rword = w.reduced_word()
    kp1 = w.parent().n
    for i in range(len(rword)):
        for c in filter( lambda x: (x[1]-x[0])%kp1==rword[-i-1], out.outside_corners()):
            out = out.add_cell(c[0],c[1])
    return out

def reduced_word_to_core_tableau( redword, kp1 ):
    """
    w is an reduced word of the affine_grassmannian of type [A,k,1]
    output is a sequence of k+1 cores
    """
    out = [Partition([])]
    for i in range(len(w)):
        next = copy(out[-1])
        for c in filter( lambda x: (x[1]-x[0])%kp1==w[-i-1], next.outside_corners()):
            next = next.add_cell(c[0],c[1])
        out.append( next )
    return out

# in trac_11742
def core_to_partition( kappa, kp1 ):
    """
    note that this function already exists in a patch
    .k_boundary but it has not been integrated into sage yet
    """
    part = Partition(kappa).cells()
    return Partition([ len( filter( lambda c: c[0]==i and Partition(kappa).hook_length(c[0],c[1])<kp1, part )) for i in range(len(kappa))])

# trac 11742
def affine_grassmannian_to_partition( w ):
    """
    w is an element of the affine_grassmannian of type [A,k,1]
    output is a k bounded partition
    """
    return core_to_partition(affine_grassmannian_to_core(w), w.parent().n)

# trac_11742
def partition_to_core( la, k ):
    return Partition(la).k_skew(k)[0]

# already in combinat/partition.py as from_kbounded_to_grassmannian ???
def partition_to_affine_grassmannian( la, k ):
    redword = flatten([ [(i-len(la)+la[-i-1]-j)%(k+1) for j in range(la[-i-1])] for i in range(len(la))])
    return WeylGroup(['A',k,1]).from_reduced_word(redword)

# trac_11742
def core_to_affine_grassmannian( kappa, kp1):
    return partition_to_affine_grassmannian( core_to_partition( kappa, kp1 ), kp1-1)

# trac_11742
def list_all_cores( n, kp1 ):
    return [partition_to_core( la, kp1-1 ) for la in Partitions(n, max_part=kp1-1)]

def r_affine_symm_group_action( w, i, kp1 ):
    """
    w is a word of generators in the affine symmetric group
    output is an integer w(i) where i in Z
    """
    if len(w)==0:
        return i
    if 0==(i-w[0])%kp1:
        return r_affine_symm_group_action( [w[j] for j in range(1,len(w))], i+1, kp1)
    if 0==(i-1-w[0])%kp1:
        return r_affine_symm_group_action( [w[j] for j in range(1,len(w))], i-1, kp1)
    else:
        return r_affine_symm_group_action( [w[j] for j in range(1,len(w))], i, kp1)

def affine_symm_group_action( w, i, kp1 ):
    """
    w is a word of generators in the affine symmetric group
    output is an integer w(i) where i in Z

    EXAMPLE::
        sage: affine_symm_group_action( [0], 4, 3)
        3
        sage: affine_symm_group_action( [0], 4, 5)
        4
        sage: [affine_symm_group_action( [3,2,4,1,0], i, 5) for i in range(1,6)]
        [-2, 1, 2, 5, 9]
    """
    if len(w)==0:
        return i
    if 0==(i-w[-1])%kp1:
        return affine_symm_group_action( [w[j] for j in range(len(w)-1)], i+1, kp1)
    if 0==(i-1-w[-1])%kp1:
        return affine_symm_group_action( [w[j] for j in range(len(w)-1)], i-1, kp1)
    else:
        return affine_symm_group_action( [w[j] for j in range(len(w)-1)], i, kp1)

#trac 11742
def transpose_to_reduced_word(trs, kp1):
    """
    converts a transposition t_{rs} to a list representing a reduced word
    for the answer to be correct, r and s should not be equivalent mod k+1 =kp1
    
    EXAMPLE::
        sage: transpose_to_reduced_word( [2, 5], 4 )
        [2, 3, 0, 3, 2]
        sage: transpose_to_reduced_word( [4, 12], 30 )
        [4, 5, 6, 7, 8, 9, 10, 11, 10, 9, 8, 7, 6, 5, 4]
        sage: transpose_to_reduced_word( [4, 12], 3 )
        [1, 2, 0, 1, 2, 0, 2, 1, 0, 2, 1]
    """
    if trs[0]>trs[1]:
        transpose_to_reduced_word_affine_grassmannian([trs[1],trs[0]], kp1)
    else:
        return [i%kp1 for i in range(trs[0],trs[1]-floor((trs[1]-trs[0])/kp1))] + [(trs[1]-floor((trs[1]-trs[0])/kp1)-2-i)%(kp1) for i in range(trs[1]-floor((trs[1]-trs[0])/kp1)-trs[0]-1)]

def strong_transpose( nu, tij, kp1 ):
    """
    nu is a k+1 core
    tij is a pair [i,j] that represents a transposition (a strong marked cell)
    output is another k+1 core and a marking
    w t_{ij} -> u
    """
    w = core_to_affine_grassmannian( nu, kp1 )
    nup = affine_grassmannian_to_core(w*w.parent().from_reduced_word(transpose_to_reduced_word(tij,kp1)))
    m = affine_symm_group_action( w.reduced_word(), tij[1], w.parent().n )
    return [nup, m-1]

def strong_transpose_left( nu, trs, kp1 ):
    """
    nu is a k+1 core
    trs is a pair [r,s] that represents a transposition (a strong marked cell)
    output is another k+1 core and a marking
    t_{rs} w -> u
    """
    w = core_to_affine_grassmannian( nu, kp1 )
    nup = affine_grassmannian_to_core(w.parent().from_reduced_word(transpose_to_reduced_word(trs,kp1))*w)
    return [nup, trs[1]-1]

def insert_perm( p, k ):
    """
    apply insert_value to successive entries in the permutation p starting with an empty 'tableaux'
    and the last entry should be affine insertion of the permutation.
    """
    T = [[[] for i in range(len(p))], [0]]
    T[0][p[0]-1] = [0,1]
    for i in range(1, len(p)):
        T = insert_value( T, p[i], k )
    return T

def insert_value( T, val, k ):
    """
    a weak standard tableau is the same as a reduced word for an affine Grassmannian permutation
    but a weak tableau with non partition content is a particular reduced word (not just an
    element of tildeA_n/A_n, plus a list of values maping ...
    T is of the form [ sequence of strong strips and gaps, a reduced word which indicates the growth of the diagram ]
    val is a value which lies
    """
    nu = [0]
    for i in range(val-1):     # insert the strong strips of T in a shape nu and figure out what that is
        if len(T[0][i])>0:      # if there is a strong strip in this position
            nu = strong_transpose( nu, T[0][i], k+1 )[0]    # then insert it
    TT = copy(T)  # make a copy of the tableau because you are going to do something to it
    Ap = nu[0]%(k+1)   # in this case the set A is not a set, but a single element and it should be nu[0]
    w = core_to_affine_grassmannian( nu, k+1 ).reduced_word()   #maybe I should be using the inverse of w action
    TT[0][val-1] = [r_affine_symm_group_action( w, nu[0], k+1), r_affine_symm_group_action( w, nu[0]+1, k+1 )]
    nu = strong_transpose( nu, TT[0][val-1], k+1 )[0]
    w = core_to_affine_grassmannian( nu, k+1 ).reduced_word()
    for i in range(val,len(TT[0])):
        if len(TT[0][i])>0:
            if affine_symm_group_action( w, TT[0][i][0], k+1 )>affine_symm_group_action(w, TT[0][i][1], k+1):  # case B
                u = core_to_affine_grassmannian(strong_transpose( strong_transpose_left( nu, [Ap,Ap+1], k+1)[0], TT[0][i],k+1 )[0], k+1).reduced_word()
                q = affine_symm_group_action(u, TT[0][i][0], k+1)-1
                while r_affine_symm_group_action(u, q, k+1)>0:
                    q -= 1
                TT[0][i] = [r_affine_symm_group_action( u, q, k+1), r_affine_symm_group_action( u, q+1, k+1)]
                Ap = q%(k+1)
                nu = strong_transpose( nu, TT[0][i], k+1 )[0]
                w = core_to_affine_grassmannian( nu, k+1 ).reduced_word()
            else:  # case A
                nu = strong_transpose( nu, TT[0][i], k+1 )[0]
                w = core_to_affine_grassmannian( nu, k+1 ).reduced_word()
    TT[1] = [Ap] + TT[1]
    return TT

def add_cell_tableau( T, c, v ):
    """
    put a value v at cell c in tableau T
    """
    if len(T)==0:
        return Tableau([[v]])
    if (c[0], c[1]) in T.shape().outside_corners():
        if c[0]==len(T):
            TT = T.to_list()
            TT.append([v])
            return Tableau(TT)
        else:
            TT = copy(T)
            TT[c[0]].append( v )
            return TT
    return T

def reduced_word_to_core_CST( w, kp1 ):
    """
    w is an reduced word of the affine_grassmannian of type [A,k,1]
    output is a sequence of k+1 cores
    """
    out = Tableau([])
    for i in range(len(w)):
        for c in filter( lambda x: (x[1]-x[0])%kp1==w[-i-1], out.shape().outside_corners()):
            out = add_cell_tableau(out, [c[0],c[1]], i+1)
    return out

def transpositions_to_strongtableau( transeq, kp1 ):
    """
    transeq is a sequence of transpositions tij that act by multiplication on the left
    we can assume that the first of these is [0,1] (although more generally we could consider skew strong tableaux)
    """
    out = [[-1]]
    for i in range(1,len(transeq)):
        [mu, m] = strong_transpose( Tableau(out).shape(), transeq[i], kp1 )
        for j in range(len(mu)):
            if j>=len(out):
                out.append([])
            for k in range(len(out[j]),mu[j]):
                if k-j==m:
                    out[j].append(-i-1)
                else:
                    out[j].append(i+1)
    return Tableau(out)
    
def mylatex_tableau( T ):
    outstr = "\\young{"
    for i in range(len(T)):
        for k in range(len(T[-i-1])):
            if T[-i-1][k]<0:
                outstr += (-T[-i-1][k]).__repr__()+"^*"
            else:
                outstr += T[-i-1][k].__repr__()
            if k==len(T[-i-1])-1:
                outstr += "\\cr"
            else:
                outstr += "&"
    outstr += "}"
    return outstr


==> kschurnotes/dualkSchur.py <==
memtable = {}
def dual_kSchur(la , k):
    """
    Given a positive integer k and a k bounded partition la, compute the dual-k-Schur function
    it does this by storing the transpose inverse of the transtition matrix from 
    k-Schurs -> HallLittlewoodQp in a memorization table and then the dual functions
    are the sum over coefficient*HLP_lambda
    
    Examples:
        sage: ks = kSchurFunctions(QQ,3)
        sage: f = dual_kSchur([3,2],3)
        sage: f.scalar( ks[3,2] )
        1
        sage: f.scalar( ks[2,2,1] )
        0
        sage: m = SFAMonomial(f.parent().base_ring())
        sage: m(f)
        (t^3-5*t+5)*m[1, 1, 1, 1, 1] + (-2*t+3)*m[2, 1, 1, 1] + (-t+2)*m[2, 2, 1] + m[3, 1, 1] + m[3, 2]

    """
    if not k in memtable.keys():
        memtable[k] = {}
    n = Partition(la).size()
    kPartitions = Partitions(n, max_part=k).list()
    HLP = HallLittlewoodP(QQ)
    if not n in memtable[k].keys():
        ks = kSchurFunctions(HLP.base_ring(),k,HLP.t)
        transmat = matrix([[ks(mu).scalar( HLP(gamma) ) for gamma in kPartitions] for mu in kPartitions]).inverse().transpose()
        memtable[k][n] = transmat
    else:
        transmat = memtable[k][n]
    d = kPartitions.index(la)
    return sum( transmat[d][i]*HLP(kPartitions[i]) for i in range(len(kPartitions)) )

def to_dual_kSchur( expr, k ):
    """
    if expr is a homogeneous symmetric function expression then
    return a dictionary with the coefficients for each partition in the expansion of expr
    
    Examples:
        sage: HLP = HallLittlewoodP(QQ)
        sage: to_dual_kSchur(HLP[3,2],3)
        {[3, 1, 1]: -t, [3, 2]: 1, [1, 1, 1, 1, 1]: -t^5, [2, 1, 1, 1]: t^3}
    """
    ks = kSchurFunctions(QQ, k)
    out = {}
    for la in Partitions( expr.degree(), max_part=k ):
        val = expr.scalar( ks(la) )
        if val!=0:
            out[la] = val
    return out


==> kschurnotes/mytests.py <==
def to_window( w ):
    """
    w is an element of the affine symmetric group.
    this function returns the window notation
    """
    wind = range(w.parent().n)
    for a in reversed(w.reduced_word()):
        if a==w.parent().n-1:
            tmp = wind[0]
            wind[0] = wind[-1]-w.parent().n
            wind[-1] = tmp+w.parent().n
        else:
            tmp = wind[a]
            wind[a] = wind[a+1]
            wind[a+1] = tmp
    return wind
    
def check_followers( tau, k ):
    """
    tau is a k+1 core
    then we run over all strong covers and check that the 
    number of connected components is equal to...
    1+w^{-1}(j)-w^{-1}(i)-a-b
    where a = -w^{-1}(i) mod k+1
    and b = w^{-1}(j) mod k+1
    """
    ctau = Core( tau, k+1)
    w = to_window( ctau.to_grassmannian() )
    for kappa in ctau.strong_covers():
        cellskt = SkewPartition([kappa.to_partition(),ctau.to_partition()]).cells()
        llcc = filter( lambda c: not ((c[0]-1,c[1]) in cellskt or (c[0],c[1]+1) in cellskt), cellskt)
        urcc = filter( lambda c: not ((c[0]+1,c[1]) in cellskt or (c[0],c[1]-1) in cellskt), cellskt)
        print llcc, urcc
        ml = (kappa[0]+1+len(kappa),kappa[0]+1+len(kappa))
        for c in llcc:
            if c[1]<ml[1]:
                ml = c
        mu = (kappa[0]+1+len(kappa),kappa[0]+1+len(kappa))
        for c in urcc:
            if c[1]<mu[1]:
                mu = c
        i = mu[1]-mu[0]
        wii = w[ i%(k+1) ] + i-i%(k+1)
        a = (-wii)%(k+1)
        j = ml[1]-ml[0]+1
        wij = w[ j%(k+1) ] + j-j%(k+1)
        b = wij%(k+1)
        print SkewPartition([kappa.to_partition(),ctau.to_partition()]).diagram(),"\n"
        print "ml, mu = ",ml, mu
        print "kappa,tau,i,j,wii,wij,a,b,ml,mu = ",kappa,tau,i,j,wii,wij,a,b,ml,mu, (1+wij-wii-a-b)/(k+1), (wij-wii-a-b)/(k+1)
        print "number of connected components %s == %s"%(len(llcc),1+(wij-wii-a-b)/(k+1))
        if len(llcc)!=1+(wij-wii-a-b)/(k+1):
            print "PAY ATTENTION YOU BASTARD!!!  THERE IS A MISTAKE!"
        print (-wii-a)/(k+1),(wij-b)/(k+1)

def KYoungLattice(n, k):
    from sage.combinat.all import Poset
    from sage.graphs.all import DiGraph
    g = DiGraph()
    g.add_edge(Partition([1]), Partition([]))
    for height in range(1,n):
        for part in Partitions(height, max_part=k):
            part_k_conjugate = part.k_conjugate(k)
            for next_part in part.up():
                if max(next_part) > k:
                    continue
                if not next_part.k_conjugate(k).contains(part_k_conjugate):
                    continue
                g.add_edge(next_part, part)
    return Poset(g)

==> kschurnotes/notes.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (notes.sagetex.sage) was *autogenerated* from notes.tex with sagetex.sty version 2011/05/27 v2.3.1.
import sagetex
_st_ = sagetex.SageTeXProcessor('notes')
_do_ver_check_ = True
if _do_ver_check_ and sagetex.__version__.find('2011/05/27 v2.3.1') == -1:
 import sys
 print '{0}.sagetex.sage was generated with sagetex.sty version 2011/05/27 v2.3.1,'.format( sys.argv[0].split('.')[0])
 print 'but is being processed by sagetex.py version {0}.'.format( ' '.join(sagetex.__version__.strip().strip('[').split()[0:2]))
 print 'SageTeX version mismatch! Exiting.'
 sys.exit(int(1))
try:
 _st_.doctest(0, r"""
    sage: P = Partitions(4); P
    Partitions of the integer 4
    sage: P.list()
    [[4], [3, 1], [2, 2], [2, 1, 1], [1, 1, 1, 1]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(343)
try:
 _st_.doctest(1, r"""
    sage: la=Partition([2,2]); mu=Partition([3,1])
    sage: mu.dominates(la)
    True
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(349)
try:
 _st_.doctest(2, r"""
    sage: ord = lambda x,y: y.dominates(x)
    sage: P = Poset([Partitions(6), ord], facade=True)
    sage: H = P.hasse_diagram()
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(355)
try:
 _st_.doctest(3, r"""
    sage: view(H)
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(358)
try:
 _st_.doctest(4, r"""
    sage: la=Partition([4,3,3,3,2,2,1])
    sage: la.conjugate()
    [7, 6, 4, 1]
    sage: la.k_split(4)
    [[4], [3, 3], [3, 2], [2, 1]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(368)
try:
 _st_.doctest(5, r"""
    sage: p = SkewPartition([[2,1],[1]])
    sage: p.is_connected()
    False
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(374)
try:
 _st_.doctest(6, r"""
    sage: la = Partition([4,3,3,3,2,2,1])
    sage: kappa = la.k_skew(4); kappa
    [[12, 8, 5, 5, 2, 2, 1], [8, 5, 2, 2]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(648)
try:
 _st_.doctest(7, r"""
    sage: kappa.row_lengths()
    [4, 3, 3, 3, 2, 2, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(653)
try:
 _st_.doctest(8, r"""
    sage: tau = Core([12,8,5,5,2,2,1],5)
    sage: mu = tau.to_bounded_partition(); mu
    [4, 3, 3, 3, 2, 2, 1]
    sage: mu.to_core(4)
    [12, 8, 5, 5, 2, 2, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(661)
try:
 _st_.doctest(9, r"""
    sage: Cores(3,6).list()
    [[6, 4, 2], [5, 3, 1, 1], [4, 2, 2, 1, 1], [3, 3, 2, 2, 1, 1]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(666)
try:
 _st_.doctest(10, r"""
    sage: W = WeylGroup(['A',4,1])
    sage: S = W.simple_reflections()
    sage: [s.reduced_word() for s in S]
    [[0], [1], [2], [3], [4]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(737)
try:
 _st_.doctest(11, r"""
    sage: w = W.an_element(); w
    [ 2  0  0  1 -2]
    [ 2  0  0  0 -1]
    [ 1  1  0  0 -1]
    [ 1  0  1  0 -1]
    [ 1  0  0  1 -1]
    sage: w.reduced_word()
    [0, 1, 2, 3, 4]
    sage: w = W.from_reduced_word([2,1,0])
    sage: w.is_affine_grassmannian()
    True
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(752)
try:
 _st_.doctest(12, r"""
    sage: c = Core([7,3,1],5)
    sage: c.affine_symmetric_group_simple_action(2)
    [8, 4, 1, 1]
    sage: c.affine_symmetric_group_simple_action(0)
    [7, 3, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(817)
try:
 _st_.doctest(13, r"""
    sage: k=4; length=3
    sage: W = WeylGroup(['A',k,1])
    sage: G = W.affine_grassmannian_elements_of_given_length(length)
    sage: [w.reduced_word() for w in G]
    [[2, 1, 0], [4, 1, 0], [3, 4, 0]]

    sage: C = Cores(k+1,length)
    sage: [c.to_grassmannian().reduced_word() for c in C]
    [[2, 1, 0], [4, 1, 0], [3, 4, 0]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(831)
try:
 _st_.doctest(14, r"""
    sage: la = Partition([4,3,3,3,2,2,1])
    sage: c = la.to_core(4); c
    [12, 8, 5, 5, 2, 2, 1]
    sage: W = WeylGroup(['A',4,1])
    sage: w = W.from_reduced_word([4,1,0,2,1,4,3,2,0,4,3,1,0,4,3,2,1,0])
    sage: c.to_grassmannian() == w
    True
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(893)
try:
 _st_.doctest(15, r"""
    sage: la = Partition([4,3,3,3,2,2,1])
    sage: la.k_conjugate(4)
    [3, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(933)
try:
 _st_.doctest(16, r"""
    sage: c = Core([3,1,1],3)
    sage: c.weak_covers()
    [[4, 2, 1, 1]]
    sage: c.strong_covers()
    [[5, 3, 1], [4, 2, 1, 1], [3, 2, 2, 1, 1]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1246)
try:
 _st_.doctest(17, r"""
    sage: kappa = Core([4,1],4)
    sage: tau = Core([2,1],4)
    sage: tau.weak_le(kappa)
    False
    sage: tau.strong_le(kappa)
    True
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1255)
try:
 _st_.doctest(18, r"""
    sage: C = sum(([c for c in Cores(4,m)] for m in range(7)),[])
    sage: ord = lambda x,y: x.weak_le(y)
    sage: P = Poset([C, ord], cover_relations = False)
    sage: H = P.hasse_diagram()
    sage: view(H)        #optional
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1263)
try:
 _st_.doctest(19, r"""
    sage: Sym = SymmetricFunctions(QQ)
    sage: h = Sym.homogeneous()
    sage: m = Sym.monomial()
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1424)
try:
 _st_.doctest(20, r"""
    sage: f = h[3,1]+h[2,2]
    sage: m(f)
    10*m[1, 1, 1, 1] + 7*m[2, 1, 1] + 5*m[2, 2] + 4*m[3, 1] + 2*m[4]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1430)
try:
 _st_.doctest(21, r"""
    sage: f.scalar(h[2,1,1])
    7
    sage: m(f).coefficient([2,1,1])
    7
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1438)
try:
 _st_.doctest(22, r"""
    sage: p = Sym.power()
    sage: e = Sym.elementary()
    sage: sum( (-1)**(i-1)*e[4-i]*p[i] for i in range(1,4) ) - p[4]
    4*e[4]
    sage: sum( (-1)**(i-1)*p[i]*e[4-i] for i in range(1,4) ) - p[4]
    1/6*p[1, 1, 1, 1] - p[2, 1, 1] + 1/2*p[2, 2] + 4/3*p[3, 1] - p[4]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1448)
try:
 _st_.doctest(23, r"""
    sage: Sym = SymmetricFunctions(QQ)
    sage: s = Sym.schur()
    sage: m = Sym.monomial()
    sage: h = Sym.homogeneous()
    sage: m(s[1,1,1])
    m[1, 1, 1]
    sage: h(s[1,1,1])
    h[1, 1, 1] - 2*h[2, 1] + h[3]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1533)
try:
 _st_.doctest(24, r"""
    sage: p = Sym.power()
    sage: s = Sym.schur()
    sage: p(s[1,1,1])
    1/6*p[1, 1, 1] - 1/2*p[2, 1] + 1/3*p[3]
    sage: p(s[2,1])
    1/3*p[1, 1, 1] - 1/3*p[3]
    sage: p(s[3])
    1/6*p[1, 1, 1] + 1/2*p[2, 1] + 1/3*p[3]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1544)
try:
 _st_.doctest(25, r"""
    sage: s[2,1].scalar(s[1,1,1])
    0
    sage: s[2,1].scalar(s[2,1])
    1
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1551)
try:
 _st_.doctest(26, r"""
  sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
  sage: Qp = Sym.hall_littlewood().Qp()
  sage: Qp.base_ring()
  Fraction Field of Univariate Polynomial Ring in t over Rational Field
  sage: s = Sym.schur()
  sage: s(Qp[1,1,1])
  s[1, 1, 1] + (t^2+t)*s[2, 1] + t^3*s[3]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1717)
try:
 _st_.doctest(27, r"""
  sage: t = Qp.t
  sage: s[2,1].scalar(s[3].theta_qt(t,0))
  t^2 - t
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1726)
try:
 _st_.doctest(28, r"""
  sage: s(Qp([1,1])).hl_creation_operator([3])
  s[3, 1, 1] + t*s[3, 2] + (t^2+t)*s[4, 1] + t^3*s[5]
  sage: s(Qp([3,1,1]))
  s[3, 1, 1] + t*s[3, 2] + (t^2+t)*s[4, 1] + t^3*s[5]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1733)
try:
 _st_.doctest(29, r"""
  sage: Sym = SymmetricFunctions(FractionField(QQ['q,t']))
  sage: Mac = Sym.macdonald()
  sage: H = Mac.H()
  sage: s = Sym.schur()
  sage: for la in Partitions(3):
  ...     print "H", la, "=", s(H(la))
  H [3] = q^3*s[1, 1, 1] + (q^2+q)*s[2, 1] + s[3]
  H [2, 1] = q*s[1, 1, 1] + (q*t+1)*s[2, 1] + t*s[3]
  H [1, 1, 1] = s[1, 1, 1] + (t^2+t)*s[2, 1] + t^3*s[3]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1767)
try:
 _st_.doctest(30, r"""
  sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
  sage: Mac = Sym.macdonald(q=0)
  sage: H = Mac.H()
  sage: Qp = Sym.hall_littlewood().Qp()
  sage: s = Sym.schur()
  sage: for la in Partitions(3):
  ...    print "H",la, "=", s(H(la)), "=", Qp(H(la))
  H [3] = s[3] = HLQp[3]
  H [2, 1] = s[2, 1] + t*s[3] = HLQp[2, 1]
  H [1, 1, 1] = s[1, 1, 1] + (t^2+t)*s[2, 1] + t^3*s[3] = HLQp[1, 1, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1780)
try:
 _st_.doctest(31, r"""
  sage: Sym = SymmetricFunctions(FractionField(QQ['q']))
  sage: Mac = Sym.macdonald(t=0)
  sage: H = Mac.H()
  sage: s = Sym.schur()
  sage: for la in Partitions(3):
  ...    print "H",la, "=", s(H(la))
  H [3] = q^3*s[1, 1, 1] + (q^2+q)*s[2, 1] + s[3]
  H [2, 1] = q*s[1, 1, 1] + s[2, 1]
  H [1, 1, 1] = s[1, 1, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1792)
try:
 _st_.doctest(32, r"""
    sage: SemistandardTableaux([5,2],[4,2,1]).list()
    [[[1, 1, 1, 1, 2], [2, 3]], [[1, 1, 1, 1, 3], [2, 2]]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1980)
try:
 _st_.doctest(33, r"""
    sage: P = Partitions(4)
    sage: P.list()
    [[4], [3, 1], [2, 2], [2, 1, 1], [1, 1, 1, 1]]
    sage: n = P.cardinality(); n
    5
    sage: K = matrix(QQ,n,n,
    ...           [[SemistandardTableaux(la,mu).cardinality()
    ...            for mu in P] for la in P])
    sage: K
    [1 1 1 1 1]
    [0 1 1 2 3]
    [0 0 1 1 2]
    [0 0 0 1 3]
    [0 0 0 0 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(1997)
try:
 _st_.doctest(34, r"""
    sage: Sym = SymmetricFunctions(QQ)
    sage: ks4 = Sym.kschur(4,t=1)
    sage: h = Sym.homogeneous()
    sage: ks4(h[4,3,1])
    ks4[4, 3, 1] + ks4[4, 4]

    sage: ks6 = Sym.kschur(6,t=1)
    sage: ks6(h[4,3,1])
    ks6[4, 3, 1] + ks6[4, 4] + ks6[5, 2, 1] + 2*ks6[5, 3]
      + ks6[6, 1, 1] + ks6[6, 2]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2102)
try:
 _st_.doctest(35, r"""
    sage: Sym = SymmetricFunctions(QQ)
    sage: ks = Sym.kschur(3,t=1)
    sage: ks.realization_of()
    3-bounded Symmetric Functions over Rational Field
    sage: s = Sym.schur()
    sage: s.realization_of()
    Symmetric Functions over Rational Field
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2113)
try:
 _st_.doctest(36, r"""
    sage: Sym = SymmetricFunctions(QQ)
    sage: ks = Sym.kschur(3,t=1)
    sage: h = Sym.homogeneous()
    sage: for mu in Partitions(7, max_part =3):
    ...     print h(ks(mu))
    ...
    h[3, 3, 1]
    h[3, 2, 2] - h[3, 3, 1]
    h[3, 2, 1, 1] - h[3, 2, 2]
    h[3, 1, 1, 1, 1] - 2*h[3, 2, 1, 1] + h[3, 3, 1]
    h[2, 2, 2, 1] - h[3, 2, 1, 1] - h[3, 2, 2] + h[3, 3, 1]
    h[2, 2, 1, 1, 1] - 2*h[2, 2, 2, 1] - h[3, 1, 1, 1, 1]
        + 2*h[3, 2, 1, 1] + h[3, 2, 2] - h[3, 3, 1]
    h[2, 1, 1, 1, 1, 1] - 3*h[2, 2, 1, 1, 1] + 2*h[2, 2, 2, 1]
        + h[3, 2, 1, 1] - h[3, 2, 2]
    h[1, 1, 1, 1, 1, 1, 1] - 4*h[2, 1, 1, 1, 1, 1] + 4*h[2, 2, 1, 1, 1]
        + 2*h[3, 1, 1, 1, 1] - 4*h[3, 2, 1, 1] + h[3, 3, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2220)
try:
 _st_.doctest(37, r"""
    sage: mu = Partition([3,2,1])
    sage: c = mu.to_core(3)
    sage: w = c.to_grassmannian()
    sage: w.stanley_symmetric_function()
    4*m[1, 1, 1, 1, 1, 1] + 3*m[2, 1, 1, 1, 1] + 2*m[2, 2, 1, 1]
        + m[2, 2, 2] + 2*m[3, 1, 1, 1] + m[3, 2, 1]
    sage: w.reduced_words()
    [[2, 0, 3, 2, 1, 0], [0, 2, 3, 2, 1, 0], [0, 3, 2, 3, 1, 0],
     [0, 3, 2, 1, 3, 0]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2288)
try:
 _st_.doctest(38, r"""
    sage: Sym = SymmetricFunctions(QQ)
    sage: ks = Sym.kschur(3,t=1)
    sage: h = Sym.homogeneous()
    sage: c = Partition([3,2,1]).to_core(3)
    sage: f = c.to_grassmannian().stanley_symmetric_function()*h([1]); f
    28*m[1, 1, 1, 1, 1, 1, 1] + 19*m[2, 1, 1, 1, 1, 1] + 12*m[2, 2, 1, 1, 1]
    + 7*m[2, 2, 2, 1] + 11*m[3, 1, 1, 1, 1] + 6*m[3, 2, 1, 1] + 3*m[3, 2, 2]
    + 2*m[3, 3, 1] + 2*m[4, 1, 1, 1] + m[4, 2, 1]
    sage: for la in Partitions(7, max_part=3):
    ...    print la, f.scalar( ks(la) )
    [3, 3, 1] 2
    [3, 2, 2] 1
    [3, 2, 1, 1] 3
    [3, 1, 1, 1, 1] 1
    [2, 2, 2, 1] 0
    [2, 2, 1, 1, 1] 0
    [2, 1, 1, 1, 1, 1] 0
    [1, 1, 1, 1, 1, 1, 1] 0
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2346)
try:
 _st_.doctest(39, r"""
    sage: S = [la for la in Partitions(7, max_part=3) if f.scalar(ks(la))>0]
    sage: for p in S:
    ...     print p, SkewPartition([p.to_core(3).to_partition(),c.to_partition()])
    ...
    [3, 3, 1] [[7, 4, 1], [5, 2, 1]]
    [3, 2, 2] [[5, 2, 2], [5, 2, 1]]
    [3, 2, 1, 1] [[6, 3, 1, 1], [5, 2, 1]]
    [3, 1, 1, 1, 1] [[5, 2, 1, 1, 1], [5, 2, 1]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2359)
try:
 _st_.doctest(40, r"""
  sage: W = WeylGroup(['A',3,1])
  sage: [w.reduced_word() for w in W.pieri_factors()]
  [[], [0], [1], [2], [3], [1, 0], [2, 0], [0, 3], [2, 1], [3, 1], [3, 2],
   [2, 1, 0], [1, 0, 3], [0, 3, 2], [3, 2, 1]]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2657)
try:
 _st_.doctest(41, r"""
  sage: A = NilCoxeterAlgebra(WeylGroup(['A',3,1]), prefix = 'A')
  sage: A.homogeneous_noncommutative_variables([2])
  A1*A0 + A2*A0 + A0*A3 + A3*A2 + A3*A1 + A2*A1
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2664)
try:
 _st_.doctest(42, r"""
  sage: A.k_schur_noncommutative_variables([2,2])
  A0*A3*A1*A0 + A3*A1*A2*A0 + A1*A2*A0*A1 + A3*A2*A0*A3 + A2*A0*A3*A1
  + A2*A3*A1*A2
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2671)
try:
 _st_.doctest(43, r"""
  sage: Sym = SymmetricFunctions(ZZ)
  sage: ks = Sym.kschur(5,t=1)
  sage: ks[2,1]*ks[2,1]
  ks5[2, 2, 1, 1] + ks5[2, 2, 2] + ks5[3, 1, 1, 1] + 2*ks5[3, 2, 1]
  + ks5[3, 3] + ks5[4, 2]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2680)
_st_.blockbegin()
try:
   sage: mu = Partition([2,1])
   sage: nu = Partition([3,2,1])
   sage: w = mu.from_kbounded_to_grassmannian(5)
   sage: v = nu.from_kbounded_to_grassmannian(5)
   sage: A = NilCoxeterAlgebra(WeylGroup(['A',5,1]), prefix = 'A')
   sage: ks = A.k_schur_noncommutative_variables([2,1])
   sage: ks.coefficient(v*w^(-1))
   2
except:
 _st_.goboom(2693)
_st_.blockend()
try:
 _st_.doctest(44, r"""
    sage: la = Partition([2,2])
    sage: la.k_conjugate(2).conjugate()
    [4]
    sage: la = Partition([2,1,1])
    sage: la.k_conjugate(2).conjugate()
    [3, 1]
    sage: la = Partition([1,1,1,1])
    sage: la.k_conjugate(2).conjugate()
    [2, 2]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2790)
try:
 _st_.doctest(45, r"""
    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks = Sym.kschur(2)
    sage: ks[2,2].omega_t_inverse()
    1/t^2*ks2[1, 1, 1, 1]
    sage: ks[2,1,1].omega_t_inverse()
    1/t*ks2[2, 1, 1]
    sage: ks[1,1,1,1].omega_t_inverse()
    1/t^2*ks2[2, 2]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2801)
try:
 _st_.doctest(46, r"""
    sage: Sym = SymmetricFunctions(FractionField(QQ['q,t']))
    sage: H = Sym.macdonald().H()
    sage: ks = Sym.kschur(2)
    sage: ks(H[2,2])
    q^2*ks2[1, 1, 1, 1] + (q*t+q)*ks2[2, 1, 1] + ks2[2, 2]
    sage: ks(H[2,1,1])
    q*ks2[1, 1, 1, 1] + (q*t^2+1)*ks2[2, 1, 1] + t*ks2[2, 2]
    sage: ks(H[1,1,1,1])
    ks2[1, 1, 1, 1] + (t^3+t^2)*ks2[2, 1, 1] + t^4*ks2[2, 2]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2813)
try:
 _st_.doctest(47, r"""
    sage: t = Tableau([[1,1,1,2,3,7],[2,2,3,5],[3,4],[4,5],[6]])
    sage: t.charge()
    9
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(2959)
try:
 _st_.doctest(48, r"""
    sage: s = SymmetricFunctions(QQ['t']).schur()
    sage: G1 = s[1]
    sage: G211 = G1.hl_creation_operator([2,1]); G211
    s[2, 1, 1] + t*s[2, 2] + t*s[3, 1]
    sage: G3211 = G211.hl_creation_operator([3]); G3211
    s[3, 2, 1, 1] + t*s[3, 2, 2] + t*s[3, 3, 1] + t*s[4, 1, 1, 1]
     + (2*t^2+t)*s[4, 2, 1] + t^2*s[4, 3] + (t^3+t^2)*s[5, 1, 1]
     + 2*t^3*s[5, 2] + t^4*s[6, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(3253)
try:
 _st_.doctest(49, r"""
    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks4 = Sym.kschur(4)
    sage: ks4([3, 1, 1]).hl_creation_operator([1])
    (t-1)*ks4[2, 2, 1, 1] + t^2*ks4[3, 1, 1, 1] + t^3*ks4[3, 2, 1]
     + (t^3-t^2)*ks4[3, 3] + t^4*ks4[4, 1, 1]
    sage: ks4([3, 1, 1]).hl_creation_operator([2])
    t*ks4[3, 2, 1, 1] + t^2*ks4[3, 3, 1] + t^2*ks4[4, 1, 1, 1]
     + t^3*ks4[4, 2, 1]
    sage: ks4([3, 1, 1]).hl_creation_operator([3])
    ks4[3, 3, 1, 1] + t*ks4[4, 2, 1, 1] + t^2*ks4[4, 3, 1]
    sage: ks4([3, 1, 1]).hl_creation_operator([4])
    ks4[4, 3, 1, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(3583)
try:
 _st_.doctest(50, r"""
    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks3 = Sym.kschur(3)
    sage: ks3([3,2]).omega()
    Traceback (most recent call last):
    ...
    ValueError: t^2*s[1, 1, 1, 1, 1] + t*s[2, 1, 1, 1] + s[2, 2, 1] is not
    in the image of Generic morphism:
    From: 3-Schur functions with t=t
    To:   Symmetric Function Algebra over Fraction Field of Univariate
    Polynomial Ring in t over Rational Field, Schur symmetric functions as basis

    sage: s = Sym.schur()
    sage: s(ks3[3,2])
    s[3, 2] + t*s[4, 1] + t^2*s[5]
    sage: t = s.base_ring().gen()
    sage: invert = lambda x: s.base_ring()(x.subs(t=1/t))
    sage: ks3(s(ks3([3,2])).omega().map_coefficients(invert))
    1/t^2*ks3[1, 1, 1, 1, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(3655)
try:
 _st_.doctest(51, r"""
    sage: ks3[3,2].omega_t_inverse()
    1/t^2*ks3[1, 1, 1, 1, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(3660)
try:
 _st_.doctest(52, r"""
    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks2 = Sym.kschur(2)
    sage: ks3 = Sym.kschur(3)
    sage: ks5 = Sym.kschur(5)
    sage: ks5(ks3[2])*ks5(ks2[1])
    ks5[2, 1] + ks5[3]
    sage: ks5(ks3[2])*ks5(ks2[2,1])
    ks5[2, 2, 1] + ks5[3, 1, 1] + (t+1)*ks5[3, 2] + (t+1)*ks5[4, 1]
      + t*ks5[5]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(3851)
try:
 _st_.doctest(53, r"""
sage: ks2 = SymmetricFunctions(QQ['t']).kschur(2)
sage: HLQp = SymmetricFunctions(QQ['t']).hall_littlewood().Qp()
sage: ks2( (HLQp(ks2[1,1])*HLQp(ks2[1])).restrict_parts(2) )
ks2[1, 1, 1] + (-t+1)*ks2[2, 1]
""", globals(), locals(), output = "draft text", input_style = "SageInput", output_style = "SageOutput", execute_statement = True )
except:
 _st_.goboom(4204)
_st_.endofdoc()


==> kschurnotes/notes_doctest.sage <==
## -*- encoding: utf-8 -*-
r"""
This file (notes_doctest.sage) was *autogenerated* from notes.tex with sagetex.sty
version 2011/05/27 v2.3.1. It contains the contents of all the
sageexample environments from notes.tex. You should be able to
doctest this file with "sage -t notes_doctest.sage".

It is always safe to delete this file; it is not used in typesetting your
document.

Sage example in ./notes.tex, line 338::

    sage: P = Partitions(4); P
    Partitions of the integer 4
    sage: P.list()
    [[4], [3, 1], [2, 2], [2, 1, 1], [1, 1, 1, 1]]

Sage example in ./notes.tex, line 345::

    sage: la=Partition([2,2]); mu=Partition([3,1])
    sage: mu.dominates(la)
    True

Sage example in ./notes.tex, line 351::

    sage: ord = lambda x,y: y.dominates(x)
    sage: P = Poset([Partitions(6), ord], facade=True)
    sage: H = P.hasse_diagram()

Sage example in ./notes.tex, line 362::

    sage: la=Partition([4,3,3,3,2,2,1])
    sage: la.conjugate()
    [7, 6, 4, 1]
    sage: la.k_split(4)
    [[4], [3, 3], [3, 2], [2, 1]]

Sage example in ./notes.tex, line 370::

    sage: p = SkewPartition([[2,1],[1]])
    sage: p.is_connected()
    False

Sage example in ./notes.tex, line 644::

    sage: la = Partition([4,3,3,3,2,2,1])
    sage: kappa = la.k_skew(4); kappa
    [[12, 8, 5, 5, 2, 2, 1], [8, 5, 2, 2]]

Sage example in ./notes.tex, line 650::

    sage: kappa.row_lengths()
    [4, 3, 3, 3, 2, 2, 1]

Sage example in ./notes.tex, line 655::

    sage: tau = Core([12,8,5,5,2,2,1],5)
    sage: mu = tau.to_bounded_partition(); mu
    [4, 3, 3, 3, 2, 2, 1]
    sage: mu.to_core(4)
    [12, 8, 5, 5, 2, 2, 1]

Sage example in ./notes.tex, line 663::

    sage: Cores(3,6).list()
    [[6, 4, 2], [5, 3, 1, 1], [4, 2, 2, 1, 1], [3, 3, 2, 2, 1, 1]]

Sage example in ./notes.tex, line 732::

    sage: W = WeylGroup(['A',4,1])
    sage: S = W.simple_reflections()
    sage: [s.reduced_word() for s in S]
    [[0], [1], [2], [3], [4]]

Sage example in ./notes.tex, line 740::

    sage: w = W.an_element(); w
    [ 2  0  0  1 -2]
    [ 2  0  0  0 -1]
    [ 1  1  0  0 -1]
    [ 1  0  1  0 -1]
    [ 1  0  0  1 -1]
    sage: w.reduced_word()
    [0, 1, 2, 3, 4]
    sage: w = W.from_reduced_word([2,1,0])
    sage: w.is_affine_grassmannian()
    True

Sage example in ./notes.tex, line 811::

    sage: c = Core([7,3,1],5)
    sage: c.affine_symmetric_group_simple_action(2)
    [8, 4, 1, 1]
    sage: c.affine_symmetric_group_simple_action(0)
    [7, 3, 1]

Sage example in ./notes.tex, line 821::

    sage: k=4; length=3
    sage: W = WeylGroup(['A',k,1])
    sage: G = W.affine_grassmannian_elements_of_given_length(length)
    sage: [w.reduced_word() for w in G]
    [[2, 1, 0], [4, 1, 0], [3, 4, 0]]

    sage: C = Cores(k+1,length)
    sage: [c.to_grassmannian().reduced_word() for c in C]
    [[2, 1, 0], [4, 1, 0], [3, 4, 0]]

Sage example in ./notes.tex, line 885::

    sage: la = Partition([4,3,3,3,2,2,1])
    sage: c = la.to_core(4); c
    [12, 8, 5, 5, 2, 2, 1]
    sage: W = WeylGroup(['A',4,1])
    sage: w = W.from_reduced_word([4,1,0,2,1,4,3,2,0,4,3,1,0,4,3,2,1,0])
    sage: c.to_grassmannian() == w
    True

Sage example in ./notes.tex, line 929::

    sage: la = Partition([4,3,3,3,2,2,1])
    sage: la.k_conjugate(4)
    [3, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1]

Sage example in ./notes.tex, line 1240::

    sage: c = Core([3,1,1],3)
    sage: c.weak_covers()
    [[4, 2, 1, 1]]
    sage: c.strong_covers()
    [[5, 3, 1], [4, 2, 1, 1], [3, 2, 2, 1, 1]]

Sage example in ./notes.tex, line 1248::

    sage: kappa = Core([4,1],4)
    sage: tau = Core([2,1],4)
    sage: tau.weak_le(kappa)
    False
    sage: tau.strong_le(kappa)
    True

Sage example in ./notes.tex, line 1257::

    sage: C = sum(([c for c in Cores(4,m)] for m in range(7)),[])
    sage: ord = lambda x,y: x.weak_le(y)
    sage: P = Poset([C, ord], cover_relations = False)
    sage: H = P.hasse_diagram()
    sage: view(H)        #optional

Sage example in ./notes.tex, line 1420::

    sage: Sym = SymmetricFunctions(QQ)
    sage: h = Sym.homogeneous()
    sage: m = Sym.monomial()

Sage example in ./notes.tex, line 1426::

    sage: f = h[3,1]+h[2,2]
    sage: m(f)
    10*m[1, 1, 1, 1] + 7*m[2, 1, 1] + 5*m[2, 2] + 4*m[3, 1] + 2*m[4]

Sage example in ./notes.tex, line 1433::

    sage: f.scalar(h[2,1,1])
    7
    sage: m(f).coefficient([2,1,1])
    7

Sage example in ./notes.tex, line 1441::

    sage: p = Sym.power()
    sage: e = Sym.elementary()
    sage: sum( (-1)**(i-1)*e[4-i]*p[i] for i in range(1,4) ) - p[4]
    4*e[4]
    sage: sum( (-1)**(i-1)*p[i]*e[4-i] for i in range(1,4) ) - p[4]
    1/6*p[1, 1, 1, 1] - p[2, 1, 1] + 1/2*p[2, 2] + 4/3*p[3, 1] - p[4]

Sage example in ./notes.tex, line 1524::

    sage: Sym = SymmetricFunctions(QQ)
    sage: s = Sym.schur()
    sage: m = Sym.monomial()
    sage: h = Sym.homogeneous()
    sage: m(s[1,1,1])
    m[1, 1, 1]
    sage: h(s[1,1,1])
    h[1, 1, 1] - 2*h[2, 1] + h[3]

Sage example in ./notes.tex, line 1535::

    sage: p = Sym.power()
    sage: s = Sym.schur()
    sage: p(s[1,1,1])
    1/6*p[1, 1, 1] - 1/2*p[2, 1] + 1/3*p[3]
    sage: p(s[2,1])
    1/3*p[1, 1, 1] - 1/3*p[3]
    sage: p(s[3])
    1/6*p[1, 1, 1] + 1/2*p[2, 1] + 1/3*p[3]

Sage example in ./notes.tex, line 1546::

    sage: s[2,1].scalar(s[1,1,1])
    0
    sage: s[2,1].scalar(s[2,1])
    1

Sage example in ./notes.tex, line 1709::

  sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
  sage: Qp = Sym.hall_littlewood().Qp()
  sage: Qp.base_ring()
  Fraction Field of Univariate Polynomial Ring in t over Rational Field
  sage: s = Sym.schur()
  sage: s(Qp[1,1,1])
  s[1, 1, 1] + (t^2+t)*s[2, 1] + t^3*s[3]

Sage example in ./notes.tex, line 1722::

  sage: t = Qp.t
  sage: s[2,1].scalar(s[3].theta_qt(t,0))
  t^2 - t

Sage example in ./notes.tex, line 1728::

  sage: s(Qp([1,1])).hl_creation_operator([3])
  s[3, 1, 1] + t*s[3, 2] + (t^2+t)*s[4, 1] + t^3*s[5]
  sage: s(Qp([3,1,1]))
  s[3, 1, 1] + t*s[3, 2] + (t^2+t)*s[4, 1] + t^3*s[5]

Sage example in ./notes.tex, line 1757::

  sage: Sym = SymmetricFunctions(FractionField(QQ['q,t']))
  sage: Mac = Sym.macdonald()
  sage: H = Mac.H()
  sage: s = Sym.schur()
  sage: for la in Partitions(3):
  ...     print "H", la, "=", s(H(la))
  H [3] = q^3*s[1, 1, 1] + (q^2+q)*s[2, 1] + s[3]
  H [2, 1] = q*s[1, 1, 1] + (q*t+1)*s[2, 1] + t*s[3]
  H [1, 1, 1] = s[1, 1, 1] + (t^2+t)*s[2, 1] + t^3*s[3]

Sage example in ./notes.tex, line 1769::

  sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
  sage: Mac = Sym.macdonald(q=0)
  sage: H = Mac.H()
  sage: Qp = Sym.hall_littlewood().Qp()
  sage: s = Sym.schur()
  sage: for la in Partitions(3):
  ...    print "H",la, "=", s(H(la)), "=", Qp(H(la))
  H [3] = s[3] = HLQp[3]
  H [2, 1] = s[2, 1] + t*s[3] = HLQp[2, 1]
  H [1, 1, 1] = s[1, 1, 1] + (t^2+t)*s[2, 1] + t^3*s[3] = HLQp[1, 1, 1]

Sage example in ./notes.tex, line 1782::

  sage: Sym = SymmetricFunctions(FractionField(QQ['q']))
  sage: Mac = Sym.macdonald(t=0)
  sage: H = Mac.H()
  sage: s = Sym.schur()
  sage: for la in Partitions(3):
  ...    print "H",la, "=", s(H(la))
  H [3] = q^3*s[1, 1, 1] + (q^2+q)*s[2, 1] + s[3]
  H [2, 1] = q*s[1, 1, 1] + s[2, 1]
  H [1, 1, 1] = s[1, 1, 1]

Sage example in ./notes.tex, line 1977::

    sage: SemistandardTableaux([5,2],[4,2,1]).list()
    [[[1, 1, 1, 1, 2], [2, 3]], [[1, 1, 1, 1, 3], [2, 2]]]

Sage example in ./notes.tex, line 1982::

    sage: P = Partitions(4)
    sage: P.list()
    [[4], [3, 1], [2, 2], [2, 1, 1], [1, 1, 1, 1]]
    sage: n = P.cardinality(); n
    5
    sage: K = matrix(QQ,n,n,
    ...           [[SemistandardTableaux(la,mu).cardinality()
    ...            for mu in P] for la in P])
    sage: K
    [1 1 1 1 1]
    [0 1 1 2 3]
    [0 0 1 1 2]
    [0 0 0 1 3]
    [0 0 0 0 1]

Sage example in ./notes.tex, line 2091::

    sage: Sym = SymmetricFunctions(QQ)
    sage: ks4 = Sym.kschur(4,t=1)
    sage: h = Sym.homogeneous()
    sage: ks4(h[4,3,1])
    ks4[4, 3, 1] + ks4[4, 4]

    sage: ks6 = Sym.kschur(6,t=1)
    sage: ks6(h[4,3,1])
    ks6[4, 3, 1] + ks6[4, 4] + ks6[5, 2, 1] + 2*ks6[5, 3]
      + ks6[6, 1, 1] + ks6[6, 2]

Sage example in ./notes.tex, line 2105::

    sage: Sym = SymmetricFunctions(QQ)
    sage: ks = Sym.kschur(3,t=1)
    sage: ks.realization_of()
    3-bounded Symmetric Functions over Rational Field
    sage: s = Sym.schur()
    sage: s.realization_of()
    Symmetric Functions over Rational Field

Sage example in ./notes.tex, line 2202::

    sage: Sym = SymmetricFunctions(QQ)
    sage: ks = Sym.kschur(3,t=1)
    sage: h = Sym.homogeneous()
    sage: for mu in Partitions(7, max_part =3):
    ...     print h(ks(mu))
    ...
    h[3, 3, 1]
    h[3, 2, 2] - h[3, 3, 1]
    h[3, 2, 1, 1] - h[3, 2, 2]
    h[3, 1, 1, 1, 1] - 2*h[3, 2, 1, 1] + h[3, 3, 1]
    h[2, 2, 2, 1] - h[3, 2, 1, 1] - h[3, 2, 2] + h[3, 3, 1]
    h[2, 2, 1, 1, 1] - 2*h[2, 2, 2, 1] - h[3, 1, 1, 1, 1]
        + 2*h[3, 2, 1, 1] + h[3, 2, 2] - h[3, 3, 1]
    h[2, 1, 1, 1, 1, 1] - 3*h[2, 2, 1, 1, 1] + 2*h[2, 2, 2, 1]
        + h[3, 2, 1, 1] - h[3, 2, 2]
    h[1, 1, 1, 1, 1, 1, 1] - 4*h[2, 1, 1, 1, 1, 1] + 4*h[2, 2, 1, 1, 1]
        + 2*h[3, 1, 1, 1, 1] - 4*h[3, 2, 1, 1] + h[3, 3, 1]

Sage example in ./notes.tex, line 2278::

    sage: mu = Partition([3,2,1])
    sage: c = mu.to_core(3)
    sage: w = c.to_grassmannian()
    sage: w.stanley_symmetric_function()
    4*m[1, 1, 1, 1, 1, 1] + 3*m[2, 1, 1, 1, 1] + 2*m[2, 2, 1, 1]
        + m[2, 2, 2] + 2*m[3, 1, 1, 1] + m[3, 2, 1]
    sage: w.reduced_words()
    [[2, 0, 3, 2, 1, 0], [0, 2, 3, 2, 1, 0], [0, 3, 2, 3, 1, 0],
     [0, 3, 2, 1, 3, 0]]

Sage example in ./notes.tex, line 2327::

    sage: Sym = SymmetricFunctions(QQ)
    sage: ks = Sym.kschur(3,t=1)
    sage: h = Sym.homogeneous()
    sage: c = Partition([3,2,1]).to_core(3)
    sage: f = c.to_grassmannian().stanley_symmetric_function()*h([1]); f
    28*m[1, 1, 1, 1, 1, 1, 1] + 19*m[2, 1, 1, 1, 1, 1] + 12*m[2, 2, 1, 1, 1]
    + 7*m[2, 2, 2, 1] + 11*m[3, 1, 1, 1, 1] + 6*m[3, 2, 1, 1] + 3*m[3, 2, 2]
    + 2*m[3, 3, 1] + 2*m[4, 1, 1, 1] + m[4, 2, 1]
    sage: for la in Partitions(7, max_part=3):
    ...    print la, f.scalar( ks(la) )
    [3, 3, 1] 2
    [3, 2, 2] 1
    [3, 2, 1, 1] 3
    [3, 1, 1, 1, 1] 1
    [2, 2, 2, 1] 0
    [2, 2, 1, 1, 1] 0
    [2, 1, 1, 1, 1, 1] 0
    [1, 1, 1, 1, 1, 1, 1] 0

Sage example in ./notes.tex, line 2350::

    sage: S = [la for la in Partitions(7, max_part=3) if f.scalar(ks(la))>0]
    sage: for p in S:
    ...     print p, SkewPartition([p.to_core(3).to_partition(),c.to_partition()])
    ...
    [3, 3, 1] [[7, 4, 1], [5, 2, 1]]
    [3, 2, 2] [[5, 2, 2], [5, 2, 1]]
    [3, 2, 1, 1] [[6, 3, 1, 1], [5, 2, 1]]
    [3, 1, 1, 1, 1] [[5, 2, 1, 1, 1], [5, 2, 1]]

Sage example in ./notes.tex, line 2652::

  sage: W = WeylGroup(['A',3,1])
  sage: [w.reduced_word() for w in W.pieri_factors()]
  [[], [0], [1], [2], [3], [1, 0], [2, 0], [0, 3], [2, 1], [3, 1], [3, 2],
   [2, 1, 0], [1, 0, 3], [0, 3, 2], [3, 2, 1]]

Sage example in ./notes.tex, line 2660::

  sage: A = NilCoxeterAlgebra(WeylGroup(['A',3,1]), prefix = 'A')
  sage: A.homogeneous_noncommutative_variables([2])
  A1*A0 + A2*A0 + A0*A3 + A3*A2 + A3*A1 + A2*A1

Sage example in ./notes.tex, line 2667::

  sage: A.k_schur_noncommutative_variables([2,2])
  A0*A3*A1*A0 + A3*A1*A2*A0 + A1*A2*A0*A1 + A3*A2*A0*A3 + A2*A0*A3*A1
  + A2*A3*A1*A2

Sage example in ./notes.tex, line 2674::

  sage: Sym = SymmetricFunctions(ZZ)
  sage: ks = Sym.kschur(5,t=1)
  sage: ks[2,1]*ks[2,1]
  ks5[2, 2, 1, 1] + ks5[2, 2, 2] + ks5[3, 1, 1, 1] + 2*ks5[3, 2, 1]
  + ks5[3, 3] + ks5[4, 2]

Sage example in ./notes.tex, line 2780::

    sage: la = Partition([2,2])
    sage: la.k_conjugate(2).conjugate()
    [4]
    sage: la = Partition([2,1,1])
    sage: la.k_conjugate(2).conjugate()
    [3, 1]
    sage: la = Partition([1,1,1,1])
    sage: la.k_conjugate(2).conjugate()
    [2, 2]

Sage example in ./notes.tex, line 2792::

    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks = Sym.kschur(2)
    sage: ks[2,2].omega_t_inverse()
    1/t^2*ks2[1, 1, 1, 1]
    sage: ks[2,1,1].omega_t_inverse()
    1/t*ks2[2, 1, 1]
    sage: ks[1,1,1,1].omega_t_inverse()
    1/t^2*ks2[2, 2]

Sage example in ./notes.tex, line 2803::

    sage: Sym = SymmetricFunctions(FractionField(QQ['q,t']))
    sage: H = Sym.macdonald().H()
    sage: ks = Sym.kschur(2)
    sage: ks(H[2,2])
    q^2*ks2[1, 1, 1, 1] + (q*t+q)*ks2[2, 1, 1] + ks2[2, 2]
    sage: ks(H[2,1,1])
    q*ks2[1, 1, 1, 1] + (q*t^2+1)*ks2[2, 1, 1] + t*ks2[2, 2]
    sage: ks(H[1,1,1,1])
    ks2[1, 1, 1, 1] + (t^3+t^2)*ks2[2, 1, 1] + t^4*ks2[2, 2]

Sage example in ./notes.tex, line 2955::

    sage: t = Tableau([[1,1,1,2,3,7],[2,2,3,5],[3,4],[4,5],[6]])
    sage: t.charge()
    9

Sage example in ./notes.tex, line 3244::

    sage: s = SymmetricFunctions(QQ['t']).schur()
    sage: G1 = s[1]
    sage: G211 = G1.hl_creation_operator([2,1]); G211
    s[2, 1, 1] + t*s[2, 2] + t*s[3, 1]
    sage: G3211 = G211.hl_creation_operator([3]); G3211
    s[3, 2, 1, 1] + t*s[3, 2, 2] + t*s[3, 3, 1] + t*s[4, 1, 1, 1]
     + (2*t^2+t)*s[4, 2, 1] + t^2*s[4, 3] + (t^3+t^2)*s[5, 1, 1]
     + 2*t^3*s[5, 2] + t^4*s[6, 1]

Sage example in ./notes.tex, line 3570::

    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks4 = Sym.kschur(4)
    sage: ks4([3, 1, 1]).hl_creation_operator([1])
    (t-1)*ks4[2, 2, 1, 1] + t^2*ks4[3, 1, 1, 1] + t^3*ks4[3, 2, 1]
     + (t^3-t^2)*ks4[3, 3] + t^4*ks4[4, 1, 1]
    sage: ks4([3, 1, 1]).hl_creation_operator([2])
    t*ks4[3, 2, 1, 1] + t^2*ks4[3, 3, 1] + t^2*ks4[4, 1, 1, 1]
     + t^3*ks4[4, 2, 1]
    sage: ks4([3, 1, 1]).hl_creation_operator([3])
    ks4[3, 3, 1, 1] + t*ks4[4, 2, 1, 1] + t^2*ks4[4, 3, 1]
    sage: ks4([3, 1, 1]).hl_creation_operator([4])
    ks4[4, 3, 1, 1]

Sage example in ./notes.tex, line 3636::

    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks3 = Sym.kschur(3)
    sage: ks3([3,2]).omega()
    Traceback (most recent call last):
    ...
    ValueError: t^2*s[1, 1, 1, 1, 1] + t*s[2, 1, 1, 1] + s[2, 2, 1] is not
    in the image of Generic morphism:
    From: 3-Schur functions with t=t
    To:   Symmetric Function Algebra over Fraction Field of Univariate
    Polynomial Ring in t over Rational Field, Schur symmetric functions as basis

    sage: s = Sym.schur()
    sage: s(ks3[3,2])
    s[3, 2] + t*s[4, 1] + t^2*s[5]
    sage: t = s.base_ring().gen()
    sage: invert = lambda x: s.base_ring()(x.subs(t=1/t))
    sage: ks3(s(ks3([3,2])).omega().map_coefficients(invert))
    1/t^2*ks3[1, 1, 1, 1, 1]

Sage example in ./notes.tex, line 3657::

    sage: ks3[3,2].omega_t_inverse()
    1/t^2*ks3[1, 1, 1, 1, 1]

Sage example in ./notes.tex, line 3841::

    sage: Sym = SymmetricFunctions(FractionField(QQ['t']))
    sage: ks2 = Sym.kschur(2)
    sage: ks3 = Sym.kschur(3)
    sage: ks5 = Sym.kschur(5)
    sage: ks5(ks3[2])*ks5(ks2[1])
    ks5[2, 1] + ks5[3]
    sage: ks5(ks3[2])*ks5(ks2[2,1])
    ks5[2, 2, 1] + ks5[3, 1, 1] + (t+1)*ks5[3, 2] + (t+1)*ks5[4, 1]
      + t*ks5[5]

Sage example in ./notes.tex, line 4199::

sage: ks2 = SymmetricFunctions(QQ['t']).kschur(2)
sage: HLQp = SymmetricFunctions(QQ['t']).hall_littlewood().Qp()
sage: ks2( (HLQp(ks2[1,1])*HLQp(ks2[1])).restrict_parts(2) )
ks2[1, 1, 1] + (-t+1)*ks2[2, 1]

"""


==> kschurnotes/sagetex.py <==
##
## This is file `sagetex.py',
## generated with the docstrip utility.
##
## The original source files were:
##
## sagetex.dtx  (with options: `python')
## py-and-sty.dtx  (with options: `python')
## 
## This is a generated file. It is part of the SageTeX package.
## 
## Copyright (C) 2008--2011 by Dan Drake <ddrake@member.ams.org>
## 
## This program is free software: you can redistribute it and/or modify it
## under the terms of the GNU General Public License as published by the
## Free Software Foundation, either version 2 of the License, or (at your
## option) any later version.
## 
## This program is distributed in the hope that it will be useful, but
## WITHOUT ANY WARRANTY; without even the implied warranty of
## MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
## Public License for more details.
## 
## You should have received a copy of the GNU General Public License along
## with this program.  If not, see <http://www.gnu.org/licenses/>.
## 
__version__ = """
  [2011/05/27 v2.3.1 embedding Sage into LaTeX documents]
""".strip()
import sys
if __name__ == "__main__":
  print("""This file is part of the SageTeX package.
It is not meant to be called directly.

This file will be automatically used by Sage scripts generated from a
LaTeX document using the SageTeX package.""")
  sys.exit()
version = ' '.join(__version__.strip('[').split()[0:2])
from sage.misc.latex import latex
from sage.misc.preparser import preparse
import os
import os.path
import hashlib
import traceback
import subprocess
import shutil
import re
class SageTeXProcessor():
  def __init__(self, jobname):
    if ' ' in jobname:
      jobname = jobname.strip('"')
    self.progress('Processing Sage code for {0}.tex...'.format(jobname))
    self.didinitplot = False
    self.useimagemagick = False
    self.useepstopdf = False
    self.plotdir = 'sage-plots-for-' + jobname + '.tex'
    self.filename = jobname
    self.name = os.path.splitext(jobname)[0]
    autogenstr = """% This file was *autogenerated* from {0}.sagetex.sage with
 % sagetex.py version {1}\n""".format(self.name, version)
    self.max_inline_counter_seen = -1
    self.souttmp = open(self.filename + '.sagetex.sout.tmp', 'w')
    self.souttmp.write(autogenstr)
    self.scmdtmp = open(self.filename + '.sagetex.scmd.tmp', 'w')
    self.scmdtmp.write(autogenstr)
    self.scmdpos = 3
  def progress(self, t,linebreak=True):
    if linebreak:
      print(t)
    else:
      sys.stdout.write(t)
      sys.stdout.flush()
  def initplot(self):
    self.progress('Initializing plots directory')
    if os.path.isdir(self.plotdir):
      shutil.rmtree(self.plotdir)
    os.mkdir(self.plotdir)
    self.didinitplot = True
  def inline(self, counter, s, labelname=None):
      if counter == self.max_inline_counter_seen:
          return
      else:
          self.max_inline_counter_seen += 1
      if labelname is None:
          labelname = 'sageinline'
          self.progress('Inline formula {0}'.format(counter))
      elif labelname == 'sagecmdline' or labelname == 'sageexample':
          pass # output message already printed
      else:
          raise ValueError, 'inline() got a bad labelname'
      self.souttmp.write(r'\expandafter\def\csname ST@sout@' + labelname + str(counter) +
                         '\endcsname{%\n' + s.rstrip() + '}\n')
  def savecmd(self, counter, s):
      self.scmdtmp.write(s.rstrip() + "\n")
      begin = self.scmdpos
      end = begin + len(s.splitlines()) - 1
      self.scmdpos = end + 1
      return begin, end
  def blockbegin(self):
    self.progress('Code block begin...', False)
  def blockend(self):
    self.progress('end')
  def doctest(self, counter, str, globals, locals, output, input_style, output_style, execute_statement):
      # We strip away the empty pieces after the splitting to support ```output='''
      display = ['input'] + [piece for piece in re.split(' *, *', output) if piece]
      print 'in doctest'
      current_statement = None
      current_lines = None
      latex_string = ""
      line_iterator = (line.lstrip() for line in str.splitlines())

      # Gobbles everything until the first "sage: ..." block
      for line in line_iterator:
          if line.startswith("sage: "):
              break
      else:
          return
      sage_block = 0
      while True:
          # At each
          assert line.startswith("sage: ")
          statement  = line[6:]
          input = [line]
          output = []
          in_statement = True
          for line in line_iterator:
              if line.startswith("sage: "):
                  break
              in_statement = in_statement and line.startswith("...")
              if in_statement:
                  statement +="\n"+line[6:]
                  input.append(line)
              else:
                  output.append(line)
          else:
              line = None # we reached the last line
          # Now we have digested everything from the current ``sage: ...`` to the next one or to the last line
          # Let us handle it
          result = None
          exception = False
          if execute_statement:
              statement = preparse(statement)
              try: # How to test whether the code is an Python expression or a statement?
                  # In the first case, we compute the result and include it in the latex
                  result = eval(statement, globals, locals)
              except Exception as e:
                  if isinstance(e, SyntaxError):
                      # We assume that the code was a statement, and just execute it
                      try:
                           exec statement in globals, locals
                      except Exception as e:
                           exception = True
                           result = e
                  else:
                      exception = True
                      result = e

          for piece in display:
              if piece == "latex" and not exception:
                  # Append the latex output in display math to the latex string
                  if result is not None:
                      latex_string += r"""\begin{displaymath}""" + "\n {0}\n".format(latex(result)) + r"\end{displaymath}" + "\n"
                  continue
              else:
                  # Append the relevant piece in verbatim mode to the latex string
                  if   piece == "input":
                      verbatim_lines = input
                      style = input_style
                      if any(verbatim_line.find('#@')>=0 for verbatim_line in verbatim_lines):
                          style+=",escapeinside={\\#@}{\\^^M}"
                  elif piece == "text" or piece == "draft text":
                      verbatim_lines = output
                      style = output_style
                  elif piece == "computed text" or piece == "latex":
                      if result is None:
                          verbatim_lines = []
                      else:
                          verbatim_lines = "{0}".format(result).splitlines()
                      style = output_style
                  else:
                      raise TypeError, "Unknown output option: %s"%piece
                  if verbatim_lines == []:
                      continue
                  begin, end = \
                  self.savecmd(counter, ''.join(verbatim_line+"\n"
                                                for verbatim_line in verbatim_lines))
                  filename = self.name + '.sagetex.scmd'
                  if ' ' in filename:
                      filename = '"' + filename + '"'
                  latex_string += r"\lstinputlisting[firstline={0},lastline={1},firstnumber={2},style={3}]{{{4}}}".format(begin, end, begin-2, style, filename)+"\n"
          input = output = statement = None
          if line is None: break
          sage_block += 1
      self.inline(counter, latex_string, labelname="sageexample")
  def commandline(self, counter, str, globals, locals, text_output):
      self.progress('Sage commandline {0}'.format(counter))
      current_statement = None
      current_lines = None
      line_iterator = (line.lstrip() for line in str.splitlines())
      latex_string = r"\vspace{\sagecommandlineskip}" + "\n"
      bottom_skip = ''

      # Gobbles everything until the first "sage: ..." block
      for line in line_iterator:
          if line.startswith("sage: "):
              break
      else:
          return
      sage_block = 0
      while True:
          # At each
          assert line.startswith("sage: ")
          current_statement  = line[6:]
          current_lines = line
          for line in line_iterator:
              if line.startswith("sage: "):
                  break
              elif line.startswith("...   "):
                  current_statement += "\n"+line[6:]
                  current_lines += "\n"+line
          else:
              line = None # we reached the last line
          # Now have everything from "sage:" to the next "sage:"

          if current_lines.find('#@')>=0:
              escapeoption = ',escapeinside={\\#@}{\\^^M}'
          else:
              escapeoption = ''

          begin, end = self.savecmd(counter,current_lines)
          filename = self.name + '.sagetex.scmd'
          if ' ' in filename:
              filename = '"' + filename + '"'
          latex_string += r"\lstinputlisting[firstline={0},lastline={1},firstnumber={2},style=SageInput{3}]{{{4}}}".format(begin, end, begin-2, escapeoption, filename)+"\n"

          current_statement = preparse(current_statement)
          try:  # is it an expression?
              result = eval(current_statement, globals, locals)
              resultstr = "{0}".format(result)
              begin, end = self.savecmd(counter,resultstr)
              if text_output:
                latex_string += r"\lstinputlisting[firstline={0},lastline={1},firstnumber={2},style=SageOutput]{{{3}}}".format(begin, end, begin-2, filename)+"\n"
                bottom_skip = r"\vspace{\sagecommandlineskip}" + "\n"
              else:
                latex_string += (
                  r"\begin{displaymath}" + "\n" +
                  latex(result)          + "\n" +
                  r"\end{displaymath}"   + "\n" )
                bottom_skip = ''
          except SyntaxError:  # must be a statement!
              exec current_statement in globals, locals
          current_lines = current_statement = None
          if line is None: break
          sage_block += 1
      latex_string += bottom_skip + r"\noindent" + "\n"
      self.inline(counter, latex_string, labelname='sagecmdline')
  def plot(self, counter, _p_, format='notprovided', **kwargs):
      if not self.didinitplot:
          self.initplot()
      self.progress('Plot {0}'.format(counter))
      if format == 'notprovided':
          formats = ['eps', 'pdf']
      else:
          formats = [format]
      for fmt in formats:
          if fmt == 'pdf' and self.useepstopdf:
              epsfile = os.path.join(self.plotdir, 'plot-{0}.eps'.format(counter))
              self.progress('Calling epstopdf to convert plot-{0}.eps to PDF'.format(
                            counter))
              subprocess.check_call(['epstopdf', epsfile])
              continue
          plotfilename = os.path.join(self.plotdir, 'plot-{0}.{1}'.format(counter, fmt))
          try:
              _p_.save(filename=plotfilename, **kwargs)
          except ValueError as inst:
              if 'filetype not supported by save' in str(inst):
                  newfilename = plotfilename[:-3] + 'png'
                  print '  saving {0} failed; saving to {1} instead.'.format(
                                                    plotfilename, newfilename)
                  _p_.save(filename=newfilename, **kwargs)
                  break
              else:
                  raise
          if format != 'notprovided' and self.useimagemagick:
              self.progress('Calling Imagemagick to convert plot-{0}.{1} to EPS'.format(
                counter, format))
              self.toeps(counter, format)
  def toeps(self, counter, ext):
    subprocess.check_call(['convert',\
      '{0}/plot-{1}.{2}'.format(self.plotdir, counter, ext), \
      '{0}/plot-{1}.eps'.format(self.plotdir, counter)])
  def goboom(self, line):
    print('\n**** Error in Sage code on line {0} of {1}.tex! Traceback\
 follows.'.format(line, self.filename))
    traceback.print_exc()
    print('\n**** Running Sage on {0}.sage failed! Fix {0}.tex and try\
 again.'.format(self.filename))
    self.souttmp.close()
    os.remove(self.filename + '.sagetex.sout.tmp')
    self.scmdtmp.close()
    os.remove(self.filename + '.sagetex.scmd.tmp')
    sys.exit(int(1))
  def endofdoc(self):
    sagef = open(self.filename + '.sagetex.sage', 'r')
    m = hashlib.md5()
    for line in sagef:
      if line[0:12] != " _st_.goboom" and line[0:12] != "print 'SageT":
        m.update(line)
    s = '%' + m.hexdigest() + '% md5sum of corresponding .sage file\
 (minus "goboom" and pause/unpause lines)\n'
    self.souttmp.write(s)
    self.scmdtmp.write(s)
    self.souttmp.close()
    os.rename(self.filename + '.sagetex.sout.tmp', self.filename + '.sagetex.sout')
    self.scmdtmp.close()
    os.rename(self.filename + '.sagetex.scmd.tmp', self.filename + '.sagetex.scmd')
    self.progress('Sage processing complete. Run LaTeX on {0}.tex again.'.format(
             self.filename))


